Recent results on Light Flavor from STAR

These proceedings present an overview of the recent results on light flavor by the STAR experiment at RHIC.

==> makeLax.sh <==
#!/bin/bash -f
echo $1 $2
rm $1.bbl
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

